Triggered Population III star formation: the effect of H$_2$ self-shielding

The multiplicity of metal-free (Population III) stars may influence their feedback efficiency within their host dark matter halos, affecting subsequent metal enrichment and the transition to galaxy formation. Radiative feedback from massive stars can trigger nearby star formation in dense self-shielded clouds. In model radiation self-shielding, the H$_2$ column density must be accurately computed. In this study, we compare two local approximations based on the density gradient and Jeans length with a direct integration of column density along rays. After the primary massive star forms, we find that no secondary stars form for both the direct integration and density gradient approaches. The approximate method reduces the computation time by a factor of 2. The Jeans length approximation overestimates the H$_2$ column density by a factor of 10, leading to five numerically enhanced self-shielded, star-forming clumps. We conclude that the density gradient approximation is sufficiently accurate for larger volume galaxy simulations, although one must still caution that the approximation cannot fully reproduce the result of direct integration.

==> compile.sh <==
 rm *.log *.dvi *.out *.aux
 latex main.tex
 latex main.tex
 dvipdfmx main.dvi

 rm main.aux
 rm main.out
 rm main.log
 rm main.dvi
 rsync -truv main.pdf ../

